Embodied Neuromorphic Vision with Event-Driven Random Backpropagation

Spike-based communication between biological neurons is sparse and unreliable. This enables the brain to process visual information from the eyes efficiently. Taking inspiration from biology, artificial spiking neural networks coupled with silicon retinas attempt to model these computations. Recent findings in machine learning allowed the derivation of a family of powerful synaptic plasticity rules approximating backpropagation for spiking networks. Are these rules capable of processing real-world visual sensory data? In this paper, we evaluate the performance of Event-Driven Random Back-Propagation (eRBP) at learning representations from event streams provided by a Dynamic Vision Sensor (DVS). First, we show that eRBP matches state-of-the-art performance on the DvsGesture dataset with the addition of a simple covert attention mechanism. By remapping visual receptive fields relatively to the center of the motion, this attention mechanism provides translation invariance at low computational cost compared to convolutions. Second, we successfully integrate eRBP in a real robotic setup, where a robotic arm grasps objects according to detected visual affordances. In this setup, visual information is actively sensed by a DVS mounted on a robotic head performing microsaccadic eye movements. We show that our method classifies affordances within 100ms after microsaccade onset, which is comparable to human performance reported in behavioral study. Our results suggest that advances in neuromorphic technology and plasticity rules enable the development of autonomous robots operating at high speed and low energy consumption.

==> data/DvsGesture/plot_accuracy.py <==
from pylab import *
import numpy as np
import matplotlib
import os

matplotlib.rcParams['text.usetex']=False
matplotlib.rcParams['savefig.dpi']=400.
matplotlib.rcParams['font.size']=14.0
matplotlib.rcParams['figure.figsize']=(5.0,3.5)
matplotlib.rcParams['axes.formatter.limits']=[-10,10]
matplotlib.rcParams['axes.labelsize']= 14.
matplotlib.rcParams['figure.subplot.bottom'] = .2
matplotlib.rcParams['figure.subplot.left'] = .2

prefix = os.path.join(os.path.dirname(__file__))
path_attention_window = os.path.join(prefix, '64x64_attention_window')
path_resizing = os.path.join(prefix, '64x64_resizing')

def plot_accuracy(accuracies):
    results = accuracies.values()
    fig = figure(figsize=(6,4))
    ax = subplot(111)
    epochs = [d[0] for d in results[0]]

    final_accs = []
    for key, acc in accuracies.iteritems():
        acc = np.array([d[1][0] for d in acc]) * 100.
        ax.plot(epochs, acc, linewidth=3, alpha=.75, label = key)
        hline = acc[-1]
        ax.axhline(hline, color='black', alpha=.5, linestyle='--')
        final_accs.append(round(hline,1))

    legend(loc='lower right')
    ax.set_ylabel('Accuracy[%]')
    ax.set_xlabel('Epoch')
    ax.set_ylim(0,100)
    ax.set_xlim(0,100)
    ax.set_yticks(list(ax.get_yticks()) + final_accs)
    tight_layout()
    return ax

accuracies = {
    'attention window': np.load(os.path.join(path_attention_window, 'acc_hist.pkl')),
    'rescaling': np.load(os.path.join(path_resizing, 'acc_hist.pkl'))
}

plot_accuracy(accuracies)
savefig(os.path.join(prefix,'gesture_convergence.png'), dpi=300, frameon=False)
savefig(os.path.join(prefix,'gesture_convergence.pdf'), dpi=300, frameon=False)


==> data/DvsGesture/spikeplots/generate_spike_plots.py <==
from erbp_utils.erbp_plotter import Plotter
import erbp_utils.rosbag_to_ras as rosbag_reader
import glob
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec


def get_sample_duration(path_to_rosbag):
    path = glob.glob(path_to_rosbag)[-1]
    df = rosbag_reader.rosbag_to_df(path, ['/dvs_right/events'])
    return df.iloc[-1].ts


plotter = Plotter("", "plots")
labels = ['plots']
res = 64 * 64 * 2
nc = 12

num_plots = 2 + 1 + 1
height_ratios = np.ones(num_plots)
bigger_plot_ratio = 1.61
height_ratios[0] = bigger_plot_ratio
height_ratios[-1] = bigger_plot_ratio
directory = 'dvs_gesture_split'

for label in labels:
    output_path = '{}'.format(label)

    fig, axes = plt.subplots(nrows=num_plots, ncols=1, sharex=True,
                             gridspec_kw={'height_ratios': height_ratios},
                             figsize=(10, 5.6))

    plotter.plot_ras_spikes(
        'outputs/coba.*.{}.ras'.format('{}'),
        start=25.3,
        end=26.8,
        layers=['vis', 'hid'],
        res=res,
        number_of_classes=nc,
        save=True,
        input_att_window=False,
        output_path=output_path,
        plot_label=False,
        show_xlabel=False,
        axes=axes,
        translate_x=True)

    plotter.plot_output_spikes_aggregated(
        'outputs/coba.*.out.ras',
        start=25.3,
        end=26.8,
        classes=['1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11'],
        save=True,
        output_path=output_path,
        ax=axes[-1],
        translate_x=True,
        dash_label='3')

    plt.subplots_adjust(left=0.13, right=0.965, top=0.97, bottom=0.1, wspace=0.3, hspace=0.12)
    plt.savefig('{}/{}'.format(output_path, 'spiketrain_combined.pdf'), dpi=300)
    plt.savefig('{}/{}'.format(output_path, 'spiketrain_combined.png'), dpi=300)


==> data/grasp/test_samples/generate_spike_plots.py <==
from erbp_utils.erbp_plotter import Plotter
import erbp_utils.rosbag_to_ras as rosbag_reader
import glob
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec

def get_sample_duration(path_to_rosbag):
    path = glob.glob(path_to_rosbag)[-1]
    df = rosbag_reader.rosbag_to_df(path, ['/dvs_right/events'])
    return df.iloc[-1].ts


plotter = Plotter("", "plots")
labels = ['ball', 'bottle', 'nothing', 'pen']
res = 32 * 32 * 2
nc = 4
xmax = 0.6

num_plots = 2 + 1 + 1
height_ratios =  np.ones(num_plots)
bigger_plot_ratio = 1.61
height_ratios[0] = bigger_plot_ratio
height_ratios[-1] = bigger_plot_ratio

for label in labels:
    output_path = '{}'.format(label)
    # sample_duration = get_sample_duration('{}/*.bag'.format(label))
    sample_duration = 0.6

    fig, axes = plt.subplots(nrows=num_plots, ncols=1, sharex=True,
                             gridspec_kw={'height_ratios': height_ratios},
                             figsize=(5, 5.6))

    plotter.plot_ras_spikes(
        '{}/predict/coba.*.{}.ras'.format(label, '{}'),
        start=0,
        end=sample_duration,
        layers=['vis', 'hid'],
        res=res,
        number_of_classes=nc,
        save=True,
        input_att_window=False,
        output_path=output_path,
        plot_label=False,
        show_xlabel=False,
        axes=axes)

    plotter.plot_output_spikes_aggregated(
        '{}/predict/coba.*.out.ras'.format(label),
        start=0,
        end=sample_duration,
        classes=['ball', 'bottle', 'nothing', 'pen'], # order hardcoded in DF
        save=True,
        output_path=output_path,
        ax=axes[-1],
        dash_label=label,
        legend_cols=1)

    plt.subplots_adjust(left=0.13,right=0.965,top=0.97,bottom=0.1,wspace=0.3,hspace=0.12)
    plt.savefig('{}/{}'.format(output_path, 'spiketrain_combined.pdf'), dpi=300)
    plt.savefig('{}/{}'.format(output_path, 'spiketrain_combined.png'), dpi=300)


==> data/grasp/weight_conv/generate_conv_plots.py <==
from erbp_utils.erbp_plotter import Plotter
import erbp_utils.rosbag_to_ras as rosbag_reader
import glob

plotter = Plotter("", "plots")
plotter.plot_weight_convolution("weights", 200, 4, cbar_tick_size=3, labels=['ball', 'bottle', 'nothing', 'pen'], save=True)

